Fast parallel multidimensional FFT using advanced MPI

We present a new method for performing global redistributions of multidimensional arrays essential to parallel fast Fourier (or similar) transforms. Traditional methods use standard all-to-all collective communication of contiguous memory buffers, thus necessary requiring local data realignment steps intermixed in-between redistribution and transform steps. Instead, our method takes advantage of subarray datatypes and generalized all-to-all scatter/gather from the MPI-2 standard to communicate discontiguous memory buffers, effectively eliminating the need for local data realignments. Despite generalized all-to-all communication of discontiguous data being generally slower, our proposal economizes in local work. For a range of strong and weak scaling tests, we found the overall performance of our method to be on par and often better than well-established libraries like MPI-FFTW, P3DFFT, and 2DECOMP&FFT. We provide compact routines implemented at the highest possible level using the MPI bindings for the C programming language. These routines apply to any global redistribution, over any two directions of a multidimensional array, decomposed on arbitrary Cartesian processor grids (1D slabs, 2D pencils, or even higher-dimensional decompositions). The high level implementation makes the code easy to read, maintain, and eventually extend. Our approach enables for future speedups from optimizations in the internal datatype handling engines within MPI implementations.

==> lst-listing-3d-c2c-pencil.c <==
#include <mpi.h>
#include "subcomm.c"
#include "decompose.c"
#include "subarray.c"
#include "exchange.c"
// --- THIS LINE SHOULD NOT APPEAR IN LISTING ---
// --- THIS LINE SHOULD NOT APPEAR IN LISTING ---
// --- THIS LINE SHOULD NOT APPEAR IN LISTING ---
// --- THIS LINE SHOULD NOT APPEAR IN LISTING ---
#include <stdlib.h>
#include <assert.h>
#include <complex.h>
#include <math.h>
#include <mpi.h>

// External routine in charge of computing
// multidimensional complex FFTs in-place
enum { FORWARD=-1, BACKWARD=+1 };
extern void seqxfftn(int ndims, int sizes[ndims],
                     double complex *array,
                     int axis, int sign);

// Helper function to compute local sizes
static int lsz(int N, MPI_Comm comm)
{
  int size, rank, n, s;
  MPI_Comm_size(comm, &size);
  MPI_Comm_rank(comm, &rank);
  decompose(N, size, rank, &n, &s);
  return n;
}

// Helper macros
#define product(n)     (n[0]*n[1]*n[2])
#define allocate(t,n)  malloc(product(n)*sizeof(t))
#define deallocate(a)  free(a)

int main(int argc, char *argv[])
{
  MPI_Init(&argc, &argv);

  // Define global 3D array sizes
  int N[3] = {42, 127, 256};

  // Create subgroups from 2D process grid
  MPI_Comm P[2];
  subcomm(MPI_COMM_WORLD, 2, P);

  // Define elementary MPI datatype
  MPI_Datatype T = MPI_C_DOUBLE_COMPLEX;

  // Define local sizes and allocate local 3D arrays
  int sizesA[3] = {lsz(N[0],P[0]), lsz(N[1],P[1]), N[2]};
  int sizesB[3] = {lsz(N[0],P[0]), N[1], lsz(N[2],P[1])};
  int sizesC[3] = {N[0], lsz(N[1],P[0]), lsz(N[2],P[1])};
  double complex *arrayA = allocate(double complex, sizesA);
  double complex *arrayB = allocate(double complex, sizesB);
  double complex *arrayC = allocate(double complex, sizesC);

  for (int j=0, n=product(sizesA); j<n; j++)
    arrayA[j] = j + j * I; // Fill array with complex values

  // Forward FFT
  seqxfftn(3, sizesA, arrayA, 2, FORWARD);
  exchange(P[1], T, 3, sizesA, arrayA, 2, sizesB, arrayB, 1);
  seqxfftn(3, sizesB, arrayB, 1, FORWARD);
  exchange(P[0], T, 3, sizesB, arrayB, 1, sizesC, arrayC, 0);
  seqxfftn(3, sizesC, arrayC, 0, FORWARD);

  // Backward FFT
  seqxfftn(3, sizesC, arrayC, 0, BACKWARD);
  exchange(P[0], T, 3, sizesC, arrayC, 0, sizesB, arrayB, 1);
  seqxfftn(3, sizesB, arrayB, 1, BACKWARD);
  exchange(P[1], T, 3, sizesB, arrayB, 1, sizesA, arrayA, 2);
  seqxfftn(3, sizesA, arrayA, 2, BACKWARD);

  for (int j=0, n=product(sizesA); j<n; j++) // Check result
    assert(fabs(creal(arrayA[j]) - j) < 1.0e-8 &&
           fabs(cimag(arrayA[j]) - j) < 1.0e-8);

  deallocate(arrayA);
  deallocate(arrayB);
  deallocate(arrayC);
  MPI_Comm_free(&P[0]);
  MPI_Comm_free(&P[1]);

  MPI_Finalize();
  return 0;
}
// --- THIS LINE SHOULD NOT APPEAR IN LISTING ---
// --- THIS LINE SHOULD NOT APPEAR IN LISTING ---
// --- THIS LINE SHOULD NOT APPEAR IN LISTING ---
// --- THIS LINE SHOULD NOT APPEAR IN LISTING ---

#include "planxfftn.c"
void seqxfftn(int          ndims,
              int          sizes[ndims],
              fftw_complex *array,
              int          axis,
              int          sign)
{
  int n = 1;
  for (int i=0; i<ndims; i++) n *= sizes[i];
  fftw_complex *aux = fftw_alloc_complex(n);
  unsigned flags = FFTW_MEASURE|FFTW_UNALIGNED;
  fftw_plan plan = planxfftn(ndims,
                             sizes, aux,
                             sizes, aux,
                             1, &axis,
                             sign, flags);
  fftw_free(aux);
  fftw_execute_dft(plan, array, array);
  fftw_destroy_plan(plan);
  if (sign == FORWARD) {
    double w = 1.0/sizes[axis];
    for (int j=0; j<n; j++)
      array[j] *= w;
  }
}


==> lst-listing-4d-c2c-pencil.c <==
#include <mpi.h>
#include "subcomm.c"
#include "decompose.c"
#include "subarray.c"
#include "exchange.c"
// --- THIS LINE SHOULD NOT APPEAR IN LISTING ---
// --- THIS LINE SHOULD NOT APPEAR IN LISTING ---
// --- THIS LINE SHOULD NOT APPEAR IN LISTING ---
// --- THIS LINE SHOULD NOT APPEAR IN LISTING ---
#include <stdlib.h>
#include <assert.h>
#include <complex.h>
#include <math.h>
#include <mpi.h>

// External routine in charge of computing
// multidimensional complex FFTs in-place
enum { FORWARD=-1, BACKWARD=+1 };
extern void seqxfftn(int ndims, int sizes[ndims],
                     double complex *array,
                     int axis, int sign);

// Helper function to compute local sizes
static int lsz(int N, MPI_Comm comm)
{
  int size, rank, n, s;
  MPI_Comm_size(comm, &size);
  MPI_Comm_rank(comm, &rank);
  decompose(N, size, rank, &n, &s);
  return n;
}

// Helper macros
#define product(n)     (n[0]*n[1]*n[2]*n[3])
#define allocate(t,n)  malloc(product(n)*sizeof(t))
#define deallocate(a)  free(a)

int main(int argc, char *argv[])
{
  MPI_Init(&argc, &argv);

  // Define global 4D array sizes
  int N[4] = {16, 17, 18, 19};

  // Create subgroups from 3D process grid
  MPI_Comm P[3];
  subcomm(MPI_COMM_WORLD, 3, P);

  // Define elementary MPI datatype
  MPI_Datatype T = MPI_C_DOUBLE_COMPLEX;

  // Define local sizes
  int sizesA[4] = {lsz(N[0],P[0]), lsz(N[1],P[1]),
                   lsz(N[2],P[2]), N[3]};
  int sizesB[4] = {lsz(N[0],P[0]), lsz(N[1],P[1]),
                   N[2], lsz(N[3],P[2])};
  int sizesC[4] = {lsz(N[0],P[0]), N[1],
                   lsz(N[2],P[1]), lsz(N[3],P[2])};
  int sizesD[4] = {N[0], lsz(N[1],P[0]),
                   lsz(N[2],P[1]), lsz(N[3],P[2])};

  // Allocate local 3D arrays
  double complex *arrayA = allocate(double complex, sizesA);
  double complex *arrayB = allocate(double complex, sizesB);
  double complex *arrayC = allocate(double complex, sizesC);
  double complex *arrayD = allocate(double complex, sizesD);

  for (int j=0, n=product(sizesA); j<n; j++)
    arrayA[j] = j + j * I; // Fill array with complex values

  // Forward FFT
  seqxfftn(4, sizesA, arrayA, 3, FORWARD);
  exchange(P[2], T, 3, sizesA, arrayA, 3, sizesB, arrayB, 2);
  seqxfftn(4, sizesB, arrayB, 2, FORWARD);
  exchange(P[1], T, 3, sizesB, arrayB, 2, sizesC, arrayC, 1);
  seqxfftn(4, sizesC, arrayC, 1, FORWARD);
  exchange(P[0], T, 3, sizesC, arrayC, 1, sizesD, arrayD, 0);
  seqxfftn(4, sizesD, arrayD, 0, FORWARD);

  // Backward FFT
  seqxfftn(4, sizesD, arrayD, 0, BACKWARD);
  exchange(P[0], T, 3, sizesD, arrayD, 0, sizesC, arrayC, 1);
  seqxfftn(4, sizesC, arrayC, 1, BACKWARD);
  exchange(P[1], T, 3, sizesC, arrayC, 1, sizesB, arrayB, 2);
  seqxfftn(4, sizesB, arrayB, 2, BACKWARD);
  exchange(P[2], T, 3, sizesB, arrayB, 2, sizesA, arrayA, 3);
  seqxfftn(4, sizesA, arrayA, 3, BACKWARD);

  for (int j=0, n=product(sizesA); j<n; j++) // Check result
    assert(fabs(creal(arrayA[j]) - j) < 1.0e-8 &&
           fabs(cimag(arrayA[j]) - j) < 1.0e-8);

  deallocate(arrayA);
  deallocate(arrayB);
  deallocate(arrayC);
  deallocate(arrayD);
  MPI_Comm_free(&P[0]);
  MPI_Comm_free(&P[1]);
  MPI_Comm_free(&P[2]);

  MPI_Finalize();
  return 0;
}
// --- THIS LINE SHOULD NOT APPEAR IN LISTING ---
// --- THIS LINE SHOULD NOT APPEAR IN LISTING ---
// --- THIS LINE SHOULD NOT APPEAR IN LISTING ---
// --- THIS LINE SHOULD NOT APPEAR IN LISTING ---

#include "planxfftn.c"
void seqxfftn(int          ndims,
              int          sizes[ndims],
              fftw_complex *array,
              int          axis,
              int          sign)
{
  int n = 1;
  for (int i=0; i<ndims; i++) n *= sizes[i];
  fftw_complex *aux = fftw_alloc_complex(n);
  unsigned flags = FFTW_MEASURE|FFTW_UNALIGNED;
  fftw_plan plan = planxfftn(ndims,
                             sizes, aux,
                             sizes, aux,
                             1, &axis,
                             sign, flags);
  fftw_free(aux);
  fftw_execute_dft(plan, array, array);
  fftw_destroy_plan(plan);
  if (sign == FORWARD) {
    double w = 1.0/sizes[axis];
    for (int j=0; j<n; j++)
      array[j] *= w;
  }
}

